Controllability of the 1D Schr\"odinger equation using flatness

We derive in a direct way the exact controllability of the 1D free Schr\"odinger equation with Dirichlet boundary control. We use the so-called flatness approach, which consists in parametrizing the solution and the control by the derivatives of a "flat output". This provides an explicit and very regular control achieving the exact controllability in the energy space.

==> anc/CNdecRann.m <==
function thetadec = CNdec(theta0,u,tspan,ntBin,v)
% Solve 1D alpha-heat equation with the Crank-Nicolson scheme
%
%         x = location of finite difference nodes
%         t = values of time at which solution is obtained (time nodes)
%         U = matrix of solutions:  U(:,j) is U(x) at t = t(j)

%% --- Compute mesh spacing and time step
nx = length(theta0); % length of IC
nt = length(u); % length of control u(t)
dx = 1/(nx-1);
dt = tspan/(nt-1);
stBin = (nt-1)/ntBin;

% --- Create arrays to save data for export
thetadec = zeros(nx,ntBin+1);
thetaOld = theta0;
thetaNew = theta0;
thetadec(:,1) = theta0;


%% --- Left and right tridiagonal matrices
alpha = 1i+1*dx^.75; % 1*dx^.75 is heat-like damping
r = alpha/2*dt/dx^2; % corresponds to full time step for CN and half time step for BE
a = r*ones(nx-2,1); % sub- and super-diagonal

b = ones(nx-2,1) + 2*r; % diagonal
Al = spdiags([-a b -a],-1:1,nx-2,nx-2);

b = ones(nx-2,1) - 2*r; % diagonal
Ar = spdiags([a b a],-1:1,nx-2,nx-2);


%% --- Loop over time steps

%% BE half steps

for m=2:length(v)
    thetaNew(1) = 0; %  left BC is zero
    thetaNew(end) = v(m); %  right BC is control u(t)
    d = thetaOld(2:end-1);
    d(1) = d(1) + r*thetaNew(1); % (redundant since right BC is zero)
    d(end) = d(end) + r*thetaOld(end);
    thetaNew(2:end-1) = Al\d; %  solve the system
    thetaOld = thetaNew;
end

%% CN

mBin = 1;
for m=(2+(length(v)-1)/2):nt
    thetaNew(1) = 0; %  left BC is zero
    thetaNew(end) = u(m); %  right BC is control u(t)
    d = Ar*thetaOld(2:end-1);
    d(1) = d(1) + r*( thetaOld(1) + thetaNew(1) ); % (redundant since right BC is zero)
    d(end) = d(end) + r*( thetaOld(end) + thetaOld(end) );
    thetaNew(2:end-1) = Al\d; %  solve the system
    thetaOld = thetaNew;
    if rem(m,stBin)==1 % time decimation
        mBin = mBin+1;
        thetadec(:,mBin) = thetaNew;
        [m nt nx]
    end

end

end


==> anc/JetFtilde.m <==
function jet = JetFtilde(t,y,kbar,R)
% computes \partial^k_tF(t,y)/k!R^k, k=0:kbar
% F(t,y) = E(t,y)/t = exp(iy^2/4t)/sqrt(4i*pi*t)/t

jet = zeros(kbar+1,length(y));
jet(0+1,:) = exp(1i*y.^2/4./t)./sqrt(4i*pi*t)./t;
jet(1+1,:) = -(6*t+1i*y.^2)/4./t^2.*jet(0+1,:)*R;
for k=1:kbar-1
    jet(k+1+1,:) = -( (2*t*(4*k+3)+1i*y.^2).*jet(k+1,:)*R ...
        + 2*(2*k+1).*jet(k-1+1,:)*R^2 )/(k+1)/4./t.^2;
end

end


==> anc/JetMalrait.m <==
function Phi = JetMalrait(sigma,jbar,rho,r,M)
% Computes r^j/(2j)!-scaled derivatives of Malrait's function phi
% scaled derivatives u^(j)/j! of u(rho)=-M/rho^sigma
% scaled derivatives v^(j)/j! of v(rho)=-M/(1-rho)^sigma
% scaled derivatives f^(j)/(2j!) of f(rho)=exp(u(rho))
% scaled derivatives g^(j)/(2j!) of g(rho)=exp(v(rho))
% scaled derivatives phi^(j)/(2j!) of phi(rho)=exp(v(rho))/(exp(u(rho))+exp(v(rho)))
% PhM, 25/04/2015, last update 26/02/2016

Phi = zeros(jbar+1,length(rho));
F = Phi;
G = Phi;
U = Phi;
V = Phi;

U(0+1,:) = -M./rho.^sigma;
V(0+1,:) = -M./(1-rho).^sigma;
F(0+1,:) = exp(U(0+1,:));
G(0+1,:) = exp(V(0+1,:));
Phi(0+1,:) = G(0+1,:)./( F(0+1,:) + G(0+1,:) );

for j = 1:jbar
    U(j+1,:) = -( 1 + (sigma-1)/j )*U(j-1+1,:)./rho*r;
    U(j+1,:) = max(-realmax,min(realmax,U(j+1,:))); % clamping when Inf is reached
    V(j+1,:) = ( 1 + (sigma-1)/j )*V(j-1+1,:)./(1-rho)*r;
    V(j+1,:) = max(-realmax,min(realmax,V(j+1,:))); % clamping when Inf is reached
    
    c = 1/(2*j)/(2*j-1);
    tmpf = 0;
    tmpg = 0;
    for k = 1:j
        tmpf = tmpf + c*U(k+1,:).*F(j-k+1,:);
        tmpg = tmpg + c*V(k+1,:).*G(j-k+1,:);
        c = c*(1+1/k)/2/(2*j-2*k-1);
    end
    F(j+1,:) = tmpf;
    G(j+1,:) = tmpg;
    
    d = 1;
    tmpphi = 0;
    for k = 1:j
        d = d*(2*k-1)/(2*j-2*k+1);
        tmpphi = tmpphi + d*( F(k+1,:) + G(k+1,:) ).*Phi(j-k+1,:);
    end
    Phi(j+1,:) = ( G(j+1,:) - tmpphi )./( F(0+1,:) + G(0+1,:) );
end

end


==> anc/READ_ME.m <==
% Matlab files of paper "Controllability of the 1D free Schrödinger equation using flatness"
% by Philippe Martin, Lionel Rosier, and Pierre Rouchon
% 06 March 2017 by Philippe Martin, philippe.martin@mines-paristech.fr

% Requirements: Matlab, Symbolic Math Toolbox (used in uFirstAsFn.m)

% Just run this script to launch simulation
% The whole simulation runs in slightly less than 60 minutes on a Windows
% 10, Intel Xeon @ 2.80GHz laptop
% NB: to achieve the 1e-3 final error mentionned in the paper, the number of steps in time and
% space must be significantly increased, rsulting in a much longer run time.
% The setting used here yield a final error of about 5e-3

clear, clc, format shortE

%% First phase (initialization): 0<=t<=1e-3
disp('First phase: 0<=t<=1e-3')
firstPhaseInit

tVisuInitCn=tVisu;
thetaVisuInitCn=thetaVisu;
uInitCn = u;
tInitCn = t;


%% First phase (post-initialization): 1e-3<=t<=tau
disp('Fisrst phase: 1e-3<=t<=tau')
firstPhasePostInit

tVisuAfterInitCn = tVisu;
thetaVisuAfterInitCn = thetaVisu;
uAfterInitCn = u;
tAfterInitCn = t;


%% Second phase: tau<=t<=T
disp('Second phase: tau<=t<=T')
secondPhase

tVisuSecondPhase = tVisu;
thetaVisuSecondPhase = thetaVisu;
uSecondPhase = u;
tSecondPhase = t;


%% Complete visualization
t = [tInitCn(1:end-1) tAfterInitCn(1:end-1) tSecondPhase];
u = [uInitCn(1:end-1) uAfterInitCn(1:end-1) uSecondPhase];

tVisu = [tVisuInitCn(1:end-1) tVisuAfterInitCn(1:end-1) tVisuSecondPhase];
thetaVisu = [thetaVisuInitCn(:,1:end-1) thetaVisuAfterInitCn(:,1:end-1) thetaVisuSecondPhase];

thetaInitial = theta0;
visu



==> anc/firstPhaseInit.m <==
% First phase: 0<=t<=1e-3

%% Control first phase (with asymptotic expansion)

tspan = 1e-3;
ntBin = 450; % number of bins
stBin = 300;
nt = 1 + stBin*ntBin; 
t = linspace(0,tspan,nt);

u = uFirstAsFn(t);
u(1)=theta0Fn(1)/2;

% for Rannacher initialization
dt = tspan/(nt-1);
tv = t(1)+dt/2*(0:2*2); % initial time + even number of half-steps
v = uFirstAsFn(tv);
v(1)=theta0Fn(1)/2;


%% Initial condition
nxBin = 450;
sxBin = 100;
nx = 2 + nxBin*sxBin;
x = linspace(0,1,nx)'; %unstaggered COLUMN grid for finite differences

theta0 = theta0Fn(x);
thetaInitial = theta0;


%% Simulation with CN
theta = CNdecRann(thetaInitial,u,tspan,ntBin,v);


%% Visualization
makeVisu
thetaFinalTrue = thetaFirstIntFn(xVisu,tspan); % "True" final state
visu



==> anc/firstPhasePostInit.m <==
% First phase: 1e-3<=t<=tau

thetaInitial = theta(:,end); % IC is final state of previous phase

%% Control first phase (with integral)

tau = 0.05
tspan = tau-1e-3;
ntBin = 450; % number of bins 
stBin = 50;
nt = 1 + stBin*ntBin;
t = linspace(1e-3,tau,nt);    

u = uFirstIntFn(t);


%% Simulation with CN
theta = CNdecRann(thetaInitial,u,tspan,ntBin,0); % no Rannacher initialization since length(v)=0


%% Visualization

makeVisu
thetaFinalTrue = thetaFirstIntFn(xVisu,tau); % "True" final state
visu


==> anc/makeVisu.m <==
%% Time decimated/space averaged data for visualization

% decimated time vector
tVisu = t(1:stBin:nt); 

% average over space bins
tmp = x(2:end-1);
tmp = squeeze( mean( reshape(tmp,[sxBin nxBin 1]), 1 ) );
xVisu = [x(1,:) tmp x(end,:)]';

tmp = theta(2:end-1,:);
tmp = squeeze( mean( reshape(tmp,[sxBin nxBin nxBin+1]), 1 ) );
thetaVisu = [theta(1,:); tmp; theta(end,:)];



==> anc/secondPhase.m <==
%% Second phase: tau<=t<=T

% load first50
thetaInitial = theta(:,end); % IC is final state of previous phase


%% Control second phase

T = 0.4;
s = 1.7
M = 0.8
jbar = 50;

tspan = T-tau;
ntBin = 450; % number of bins
stBin= 50;
nt = 1 + stBin*ntBin;
t = linspace(tau,T,nt);

u = uSecondFn(t,s,M,jbar,tau,T);


%% Simulation with CN
theta = CNdecRann(thetaInitial,u,tspan,ntBin,0); % no Rannacher initialization since length(v)=0


%% Visualization
makeVisu
thetaFinalTrue = zeros(size(xVisu)); % "True" final state
visu


==> anc/theta0Fn.m <==
function [z,symfun] = theta0(y)

% breakpoints, bp(1):=0, bp(end):=1
bp = [0; 0.3; 0.6; 1];

if nargin<1
    z = bp; % breakpoints
    syms y
%     symfun = [y+1 + 1i, y+1 + 2i, exp(2*y-1.2) + 2i, y];
    symfun = [y+1 - 1i, y+1 + 1i*(y-0.3).^(-1/4), exp(2*y-1.2) + 1i*(y-0.3).^(-1/4), y];
    return
end;

z = zeros(size(y));
for k=1:length(y)
    if y(k)<=bp(4)
        if y(k)>=bp(3)
%             z(k) = exp(2*(y(k)-0.6)) + 2i;
            z(k) = exp(2*y(k)-1.2) + 1i*(y(k)-0.3).^(-1/4);
        elseif y(k)>=bp(2)
            z(k) = y(k)+1 + 1i*(y(k)-0.3).^(-1/4);
        elseif y(k)>=bp(1)
            z(k) = y(k)+1 - 1i;
        end
    end
    
end


==> anc/thetaFirstIntFn.m <==
function thetatau = thetaFirstIntFn(x,tau)
% Compute intermediate state theta(x,tau) from initial condition by convolution
% Split integrals for better accuracy
% Faster variant (fewer breakpoints)

bp = theta0Fn();

thetatau = 0;
for k=1:length(bp)-1
    thetatau = thetatau + integral(@integrand,bp(k),bp(k+1),...
        'ArrayValued',true,'RelTol',1e-8,'AbsTol',1e-13);
end

    function z = integrand(y)
        z = ( exp(1i*(x-y).^2/4/tau) - exp(1i*(x+y).^2/4/tau) ) ./sqrt(4*pi*1i*tau) .*theta0Fn(y);
    end
end


==> anc/uFirstAsFn.m <==
function u = uFirstAsFn(t)

[bp,fArray] = theta0Fn();

orderm = [5 5 5; 5 8 5]; % erreur order 5.5
orderp = [5 7 5; 5 5 11];

y = fArray(4);
u = 0;
for k=1:3
    f = subs(-fArray(k),y,-y);
    a = -bp(k+1);
    b = -bp(k);
    u = u + fun(t,f,y,a,b,orderm(1,k),orderm(2,k));
    
    f = fArray(k);
    a = bp(k);
    b = bp(k+1);
    u = u + fun(t,f,y,a,b,orderp(1,k),orderp(2,k));
end

end

function IAs = fun(t,f,y,a,b,ordera,orderb)
% Asymptotic expansion

tbar = 1;
syms u

%% Ia
abar = tbar - a;
s = abar-sqrt(abar^2-u);
tmp = series( subs(f,y,a+s)/(abar-s)/2,u,'Order',ordera);
[ca,ta] = coeffs(tmp);
powersa = 1+double(subs(log(ta),u,exp(1)));
coefa = double(ca).*gamma(powersa).*(-1i).^powersa;
% -1/2 gives division by sqrt(4*t), don't forget to multiply final result by 2
tmp = repmat(4*t,length(ca),1).^repmat(transpose(powersa-1/2),1,length(t));  
IaAs = exp(1i*abar^2/4./t).*(coefa*tmp);

%% Ib
bbar = tbar - b;
s = -bbar+sqrt(bbar^2+u);
tmp = series( subs(f,y,b-s)/(bbar+s)/2,u,'Order',orderb);
[cb,tb] = coeffs(tmp);
powersb = 1+double(subs(log(tb),u,exp(1))); 
coefb = double(cb).*gamma(powersb).*1i.^powersb;
tmp = repmat(4*t,length(cb),1).^repmat(transpose(powersb-1/2),1,length(t));
IbAs = exp(1i*bbar^2/4./t).*(coefb*tmp);

%% I=Ia+Ib
IAs = (IaAs+IbAs)/sqrt(pi*1i); % sqrt(pi*1i) instead of sqrt(4*pi*1i) to compensate sqrt(4*t)

% pa = sort(powersa-1/2)
% pb = sort(powersb-1/2)

end


==> anc/uFirstIntFn.m <==
function u = uFirstIntFn(t)
% better accuracy when splitting integrals, faster variant (fewer bp)

bp = theta0Fn();

u = zeros(size(t));
for j=1:length(t);
    for k=1:length(bp)-1
        u(j) = u(j) + quadgk(@(y) integrand(t(j),y),bp(k),bp(k+1),...
            'MaxIntervalCount',2e6,'RelTol',1e-8,'AbsTol',1e-12);
    end
end

    function z = integrand(t,y)
        z = ( exp(1i*(1-y).^2/4./t) - exp(1i*(1+y).^2/4./t) ) ./sqrt(4*pi*1i*t) .*theta0Fn(y);
    end

end


==> anc/uSecondFn.m <==
function u2 = uSecondFn(t2,s,M,jbar,tau,T);
% Computes second phase of control
% PhM, 30/12/2016, last update 05/01/2017
%
% t2: vector of times when control is computed
% jbar: number of derivatives in the series
% s,M: parameters of Gevrey function

% tau = t2(1);
% T = t2(end);

%% Phi(t) := 1/(2j)! d^j/dt^j phi((t-tau)/(T-tau))
rho = (t2-tau)/(T-tau);
r = 1/(T-tau);
Phi = JetMalrait(1/(s-1),jbar,rho,r,M);


%% ytilde := y^(j)/j!*tau^j, where y(t) := thetaMx(t,0)
% better accuracy when splitting integrals
% integration only on [0,1] since even integrand (see notes)

% F(t,y) = E(t,y)/t = exp(iy^2/4t)/sqrt(4i*pi*t)/t
bp = theta0Fn();

ytilde = zeros(jbar+1,length(t2));
for j=1:length(t2);
    for k=1:length(bp)-1
        ytilde(:,j) = ytilde(:,j)...
            - 1i*integral(@(y) JetFtilde(t2(j),y,jbar,tau)*y*theta0Fn(y),...
            bp(k),bp(k+1),'ArrayValued',true);
    end
end


%% Ytilde := Y^(j)/(2j)! = (phi*y)^(j)/(2j)!
% computed from phitilde := phi^(j)/(2j)! and ytilde := y^(j)/j!*tau^j
Ytilde = zeros(jbar+1,length(t2));
for j = 0:jbar
    d = 1;
    tmp = d*Phi(j-0+1,:).*ytilde(0+1,:);
    for k = 1:j
        d = d/tau/2/(2*j-2*k+1);
        tmp = tmp + d*Phi(j-k+1,:).*ytilde(k+1,:);
    end
    % compute in fact Ztilde^(j) := (-1i)^j*Ytilde^(j)/(2j+1)
    % hence use modified following line instead of Ytilde(j+1,:) = tmp
    Ytilde(j+1,:) = (-1i)^j*tmp/(2*j+1);
end


%% Control for phase 2
u2 = sum(Ytilde);


end


==> anc/visu.m <==
%% Plot control

figure(1)
subplot(211), plot(t,real(u)), grid
title('Control (real part)')
subplot(212), plot(t,imag(u)), grid
title('Control (imaginary part)')


%% Plot 3D evolution
figure(2)
surf(tVisu,xVisu,real(thetaVisu))
colormap jet, brighten(-.3), shading interp
xlabel('time t'), ylabel('space x')
title('Simulated evolution (real part)')
set(gca,'ZLim',[-2.5 6.5])

figure(3)
surf(tVisu,xVisu,imag(thetaVisu))
colormap jet, brighten(-.3), shading interp
xlabel('time t'), ylabel('space x')
title('Simulated evolution (imag part)')
set(gca,'ZLim',[-2.5 6.5])


%% Plot final state

% comparison between simulated and theoretical final states
thetaFinal = thetaVisu(:,end);
err = norm((thetaFinalTrue-thetaFinal))/sqrt(length(xVisu))

% plots
figure(4)
subplot(311), plot(x,real(thetaInitial),xVisu,real(thetaFinalTrue),xVisu,real(thetaFinal)),grid
title('Initial and final states (real part)')
set(gca,'YLim',[-2.5 6.5])
subplot(312), plot(x,imag(thetaInitial),xVisu,imag(thetaFinalTrue),xVisu,imag(thetaFinal)),grid
title('Initial and final states (imaginary part)')
set(gca,'YLim',[-2.5 6.5])
subplot(313), plot(xVisu,abs(thetaFinalTrue-thetaFinal)), grid
title('Final error')





